claspfolio 2: Advances in Algorithm Selection for Answer Set Programming

To appear in Theory and Practice of Logic Programming (TPLP). Building on the award-winning, portfolio-based ASP solver claspfolio, we present claspfolio 2, a modular and open solver architecture that integrates several different portfolio-based algorithm selection approaches and techniques. The claspfolio 2 solver framework supports various feature generators, solver selection approaches, solver portfolios, as well as solver-schedule-based pre-solving techniques. The default configuration of claspfolio 2 relies on a light-weight version of the ASP solver clasp to generate static and dynamic instance features. The flexible open design of claspfolio 2 is a distinguishing factor even beyond ASP. As such, it provides a unique framework for comparing and combining existing portfolio-based algorithm selection approaches and techniques in a single, unified framework. Taking advantage of this, we conducted an extensive experimental study to assess the impact of different feature sets, selection approaches and base solver portfolios. In addition to gaining substantial insights into the utility of the various approaches and techniques, we identified a default configuration of claspfolio 2 that achieves substantial performance gains not only over clasp's default configuration and the earlier version of claspfolio 2, but also over manually tuned configurations of clasp.

==> diagrams/generate_time_plots.py <==
#!/bin/python

import matplotlib.pyplot as plt
import numpy as np

#x = np.arange(1,12)
x = np.arange(1,16)

# foliosuite
to = [183,137,119,114,112,90,88,83,83,83,82]
par10 = [875,653,575,552,538,438,428,405,404,404,400]
avg = [116,86,79,76,70,62,61,59,58,58,57]

#comp
#===============================================================================
# to = [463,391,374,366,359,357,357,357,350,344,335,332,328,328,326]
# avg = [293,250,237,233,229,228,227,227,222,219,213,211,209,209,207]
#===============================================================================


fig, ax1 = plt.subplots()
ax1.plot(x, to, "b.", label="timeouts", markersize=20)

ax1.set_xlabel("#iterations")
ax1.set_ylabel("#timeouts", color="b")
#ax1.set_ylim(min(to), max(to))
#plt.legend()

ax2 = ax1.twinx()
#ax2.set_ylim(min(avg), max(avg))
ax2.set_ylabel("average time (seconds)", color="r")
ax2.plot(x, avg, "rD", label="average time",markersize=10)

#plt.legend()

#plt.show()
#plt.savefig("comp13-hydra-over-time.pdf", format="pdf")
plt.savefig("foliosuite-hydra-over-time.pdf", format="pdf")



